Automatic design of Hamiltonians

We formulate an optimization problem of Hamiltonian design based on the variational principle. Given a variational ansatz for a Hamiltonian we construct a loss function to be minimised as a weighted sum of relevant Hamiltonian properties specifying thereby the search query. Using fractional quantum Hall effect as a test system we illustrate how the framework can be used to determine a generating Hamiltonian of a finite-size model wavefunction (Moore-Read Pfaffian and Read-Rezayi states), find optimal conditions for an experiment or "extrapolate" given wavefunctions in a certain universality class from smaller to larger system sizes. We also discuss how the search for approximate generating Hamiltonians may be used to find simpler and more realistic models implementing the given exotic phase of matter by experimentally accessible interaction terms.

==> projectorsRefWfsAndOptimCode/optimisation.h <==
#ifndef optimisationTOOLSKIRYL_h
#define optimisationTOOLSKIRYL_h

#include <cstdlib>

//#define LEVELSTATON

//TODO - if had no changes for a while reduce max num of moving steps s.t. it is sometimes forced to jump over a local bump

const bool COMPUTEOVERLAPMATRICES = false;
const int MINNELFORENEXTR = 8; // used in calculating extrapolated gap
const double RELENTRCOEF = 100.0; // weight for rel entr = RELENTRCOEF*weight for overlap

///////////// !!!!!!!!!!+++++++++++++++ NO: V below the deviation is calculated between abs vals of gammas which may not be good in general!!!
template<class ScalarT, class IndT> inline
ScalarT computeDeviationFromReferenceGammas(const std::vector<ScalarT>& gammas, const std::vector<ScalarT>& referenceGammas){
    if( gammas.size()!=referenceGammas.size() ){
        std::cout << "computeDeviationFromReferenceGammas(): if( gammas.size()!=referenceGammas.size() ){ exit(97)" << std::endl;
        exit(97);
    }
    ScalarT deviation = 0;
    for(IndT i =0; i<gammas.size(); ++i){
        deviation += fabs(fabs(gammas[i])-fabs(referenceGammas[i]));
    }
    deviation /= gammas.size();
    return deviation;
}

// memory: stores a temporary wf of basisDim()
template<class PropertiesGeneratorT>
class SingleGeneratorTargetFunction{
public:
    typedef typename PropertiesGeneratorT::length_type length_type;
    typedef typename PropertiesGeneratorT::index_type index_type;
    typedef typename PropertiesGeneratorT::vector_type vector_type;
    typedef typename PropertiesGeneratorT::scalar_type scalar_type;
    typedef typename PropertiesGeneratorT::long_scalar_type long_scalar_type;
    
    SingleGeneratorTargetFunction(){};
    SingleGeneratorTargetFunction(scalar_type weightForOverlap, scalar_type weightForGSEnergy, scalar_type weightForGap, scalar_type weightForL, scalar_type weightForGammasDeviation, scalar_type weightForEnVariance, vector_type& refWF, PropertiesGeneratorT& gen, bool fixSumOfAbsOfGamma,const std::vector<scalar_type>& referenceGammas, bool haveReferenceWavefunction, bool includeGammasDeviationIntoTF):weightForOverlap_(weightForOverlap),weightForRelEntropy_(RELENTRCOEF*weightForOverlap),weightForGSEnergy_(weightForGSEnergy),weightForGap_(weightForGap), weightForL_(weightForL),weightForGammasDeviation_(weightForGammasDeviation),weightForEnVariance_(weightForEnVariance),fixSumOfAbsOfGamma_(fixSumOfAbsOfGamma),referenceWavefunction_(refWF),refToPropertiesGenerator_(gen),name_("overlap + norm(gamma)"),referenceGammas_(referenceGammas), haveReferenceWavefunction_(haveReferenceWavefunction), includeGammasDeviationIntoTF_(includeGammasDeviationIntoTF){
        
        std::cout << "fixSumOfAbsOfGamma_ = " << fixSumOfAbsOfGamma_ << std::endl;
        std::cout << "gen.numEl() = " << gen.numEl() << ", haveReferenceWavefunction = " << haveReferenceWavefunction << ", includeGammasDeviationIntoTF = " << includeGammasDeviationIntoTF << std::endl;
        if(haveReferenceWavefunction){
            tmpWF_.resize(refWF.size());
            fill(tmpWF_.begin(),tmpWF_.end(),0);
        }// else it will get resized the first time it is used to the actual needed size
        if(haveReferenceWavefunction){
            if(COMPUTEOVERLAPMATRICES){
                gen.computeOvelapsMatrix(refWF,true,false);
                gen.computeOvelapsMatrix(refWF,false,true);
                gen.computeOvelapsMatrix(refWF,true,true);
                gen.computeOvelapsMatrix(refWF,false,false); // note for false,false, single-valued 3-body will be used
            }
        }
#ifdef LEVELSTATON
        refForLevelStat_ = 0.38;
        weightForLevelStatR_ = 1.0;
        std::cout << "refForLevelStat_ = " << refForLevelStat_ << " weightForLevelStatR_ = " << weightForLevelStatR_ << std::endl;
#endif
         std::cout << "finished SingleGeneratorTargetFunction constructor" << std::endl;
    }
    
    int computeAllProperties(const std::vector<scalar_type>& gammas);
    
    scalar_type targetFunction(const std::vector< scalar_type >& gammas, bool printDetails=false);
    
    length_type numEl() const{return refToPropertiesGenerator_.numEl();};
    index_type hilbertSpaceDim() const{return refToPropertiesGenerator_.hilbertSpaceDim();};
    bool includeGammasDeviationIntoTF() const{return includeGammasDeviationIntoTF_;};
    
    std::string name() const {return name_;};
    scalar_type currentOverlap() const {return currentOverlap_;};
    scalar_type currentRelEntropy() const {return currentRelEntropy_;};
    scalar_type currentGSEnergy() const {return currentGSEnergy_;};
    scalar_type currentGap() const {return currentGap_;};
    scalar_type currentL() const {return currentL_;};
    scalar_type currentEnergyVar2() const {return currentEnergyVariance2_;};
    scalar_type currentRefWfEnergy() const {return currentRefWfEnergy_;};
#ifdef LEVELSTATON
    scalar_type currentLevelStatR() const {return currentLevelStatR_;};
#endif
    bool hasReferenceWf() const {return haveReferenceWavefunction_;};
    std::string currentPropertiesString(bool newLine = false) const {
        std::stringstream sstream;
        sstream << std::setprecision(10);
        sstream << "overlap = " << currentOverlap() << "\t relEnt = " << currentRelEntropy() << "\tL = " << currentL() << "\tE0 = " << currentGSEnergy() << "\tgap = " << currentGap() << "\tEnVar2 = " << currentEnergyVar2() << "\trelEnVar2 = " << currentEnergyVar2() / (currentRefWfEnergy()*currentRefWfEnergy())
#ifdef LEVELSTATON
        << "\tr = " << currentLevelStatR();
#else
        ;
#endif
        if(includeGammasDeviationIntoTF()){
            sstream << "\tgammaDev = " << currentGammaDeviation_;
        }
        return sstream.str();
    };
    std::string currentGapsString() const {
        std::stringstream sstream;
        sstream << std::setprecision(10);
        sstream << numEl() << "\t" << currentGap();
        return sstream.str();
    };
    std::string currentPropertiesHeader() const {
        std::stringstream sstream;
        sstream << numEl() << " overlap\t" << numEl() << " relEntr\t" << numEl() << " L\t" << numEl() << " E0\t" << numEl() << " gap" << numEl() << " EnVar2"
#ifdef LEVELSTATON
        << numEl() << " r";
#else
        ;
#endif
        if(includeGammasDeviationIntoTF()){
            sstream << "\tgammaDev = " << currentGammaDeviation_;
        }
        return sstream.str();
    };
    std::string currentPropertiesNumbersOnly() const {
        std::stringstream sstream;
        sstream << std::setprecision(15);
        sstream << currentOverlap() << "\t" << currentRelEntropy() << "\t" << currentGSEnergy() << "\t" << currentGap() << "\t" << currentEnergyVar2()
#ifdef LEVELSTATON
        << "\t" << currentLevelStatR();
#else
        ;
#endif
        if(includeGammasDeviationIntoTF()){
            sstream << "\t" << currentGammaDeviation_;
        }
        return sstream.str();
    };
private:
    scalar_type computeGammasNorm(const std::vector<scalar_type>& gammas) const;
    //scalar_type computeDeviationFromReferenceGammas(const std::vector<scalar_type>& gammas) const;
    
    PropertiesGeneratorT& refToPropertiesGenerator_;
    std::string name_;
    const vector_type& referenceWavefunction_;
    const bool fixSumOfAbsOfGamma_;
    vector_type tmpWF_;
    
    const scalar_type weightForOverlap_;
    const scalar_type weightForRelEntropy_;
    const scalar_type weightForGSEnergy_;
    const scalar_type weightForGap_;
    const scalar_type weightForL_;
    const scalar_type weightForGammasDeviation_;
    const scalar_type weightForEnVariance_;
    
    scalar_type currentRelEntropy_;
    scalar_type currentOverlap_;
    scalar_type currentGSEnergy_;
    scalar_type currentGap_;
    scalar_type currentL_;
    scalar_type currentGammaDeviation_;
    scalar_type currentEnergyVariance2_;
    scalar_type currentRefWfEnergy_;
#ifdef LEVELSTATON
    scalar_type currentLevelStatR_;
    scalar_type refForLevelStat_;
    scalar_type weightForLevelStatR_;
#endif
    
    const bool haveReferenceWavefunction_;
    const bool includeGammasDeviationIntoTF_;
    
    std::vector<scalar_type> referenceGammas_; // gammas that we wouldn't like to get far from if weightForGammasDeviation_ is !=0. put all to 0 for simple regularisation
};

template<class PropertiesGeneratorT>
int SingleGeneratorTargetFunction<PropertiesGeneratorT>::computeAllProperties(const std::vector<scalar_type>& gammas){
    int MPIid = 0;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    
    scalar_type overlap = 0;
    scalar_type relEnt = 0;
    bool overlapSet = false;
    bool optwfSet = false;
    if(haveReferenceWavefunction_){
        tmpWF_ = referenceWavefunction_;
        optwfSet = true;
    }
    int rc = refToPropertiesGenerator_.generatePropertiesForGammas(gammas, tmpWF_, overlap, currentGSEnergy_, currentGap_, currentL_, currentEnergyVariance2_, currentRefWfEnergy_, overlapSet, optwfSet
#ifdef LEVELSTATON
                                                                   ,currentLevelStatR_
#endif
                                                                   );
    
    if(rc!=0){ // ED failed
        std::cout << "MPIid" << MPIid << "rc!=0, ED failed, return" << std::endl;
        return rc;
    }
    
    if(!overlapSet){
        if(haveReferenceWavefunction_){
            if(optwfSet){ // got no overlap but optwf - calculate overlap here
                overlap = 0;
                relEnt = 0;
                scalar_type tmpWFnorm = 0;
                #pragma omp parallel for reduction(+:overlap,tmpWFnorm,relEnt)
                for(index_type i=0; i<referenceWavefunction_.size(); i++){
                    tmpWFnorm += tmpWF_[i]*tmpWF_[i];
                    overlap += tmpWF_[i]*referenceWavefunction_[i];
                    // NO: this V is written for real-valued wavefunctions
                    if( (fabs(referenceWavefunction_[i])>std::numeric_limits<scalar_type>::epsilon()) && (fabs(tmpWF_[i])>std::numeric_limits<scalar_type>::epsilon()) ){
                        relEnt += referenceWavefunction_[i]*referenceWavefunction_[i] * log( referenceWavefunction_[i]*referenceWavefunction_[i] /(tmpWF_[i]*tmpWF_[i]) );
                    }
                }
                scalar_type tol = 0.001;
                if(fabs(tmpWFnorm-scalar_type(1.0))>tol){
                    std::cout << "\n\n\n\n\n\n" << "MPIid" << MPIid << ": tmpWFnorm = " << tmpWFnorm << " set overlap = 0 to discourage these gammas" << std::endl;
                    overlap = 0;
                    relEnt = 1.0;
                }
                if(fabs(overlap)>1.01){
                    std::cout << "\n\n\n\n\n\n" << "MPIid" << MPIid << ": overlap = " << overlap << " set overlap = 0 to discourage these gammas" << std::endl;
                    overlap = 0;
                    relEnt = 1.0;
                }
            }else{
                std::cout << "refToPropertiesGenerator_ set neither overlap nor optwf, whereas we have ReferenceWavefunction_. can not proceed. exit." << std::endl;
                exit(1);
            }
        }else{ // if(haveReferenceWavefunction_){
            overlap = 0; // don't have a reference wavefunction and overlap wasn't set by properties generator. set it to a constant s.t. it doesn't effect optimisation
            relEnt = 1.0; // same ^ for rel entr
        }
    } // if(!overlapSet){
    // otherwise set the overlap to whatever the generator returned
    currentOverlap_ = fabs(overlap);
    currentRelEntropy_ = relEnt;
    
    if((relEnt<0)&&(fabs(relEnt)>1e-9)){
        std::cout << "relEnt = " << relEnt << " and is negative which should not happen by definition. exit(79)" << std::endl;
        exit(79);
    }
    
    return 0;
};

template<class PropertiesGeneratorT>
typename PropertiesGeneratorT::scalar_type SingleGeneratorTargetFunction<PropertiesGeneratorT>::targetFunction(const std::vector< scalar_type >& gammas, bool printDetails){
    int MPIid = 0;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif

    currentGammaDeviation_ = 0;
    if((weightForGammasDeviation_ != 0)&&includeGammasDeviationIntoTF_){
        currentGammaDeviation_ = computeDeviationFromReferenceGammas<scalar_type,int>(gammas,referenceGammas_);
    }

    int rc = computeAllProperties(gammas);

    scalar_type tf = -weightForOverlap_*currentOverlap() + weightForRelEntropy_*currentRelEntropy() + weightForGSEnergy_*currentGSEnergy() + weightForL_*fabs(currentL()) -weightForGap_*currentGap();
#ifdef LEVELSTATON
    tf += weightForLevelStatR_*fabs(currentLevelStatR_-refForLevelStat_);
#endif
    if(haveReferenceWavefunction_ && (weightForEnVariance_!=0) ){
        tf += weightForEnVariance_*currentEnergyVar2();
    }
    
    if(printDetails && (MPIid==rootMPIid)){
        std::cout << name() << " Ne=" << numEl() << "tf by component: overlap = " << currentOverlap() << " relEntr = " << currentRelEntropy() << ", E0 = " << currentGSEnergy() << ", L = " << fabs(currentL()) << ", EnergyVar2 = " << currentEnergyVar2();
    }
    
    if(includeGammasDeviationIntoTF_){
        tf += weightForGammasDeviation_*currentGammaDeviation_;
        if(printDetails && (MPIid==rootMPIid)){
            std::cout << " currentGammaDeviation_=" << currentGammaDeviation_;
        }
    }
    
    if(printDetails && (MPIid==rootMPIid)){
        std::cout << " FULL TF = " << tf << std::endl;
    }
    
    
    return tf; // tf will be minimized, entries with a - ^ will be maximized
};

// optimize multiple overlaps with the same gamma parameters
template<class SingleTFClass>
class MultipleTargetFunctionsAggregator{
public:
    typedef typename SingleTFClass::length_type length_type;
    typedef typename SingleTFClass::vector_type vector_type;
    typedef typename SingleTFClass::scalar_type scalar_type;
    typedef typename SingleTFClass::long_scalar_type long_scalar_type;
    
    MultipleTargetFunctionsAggregator(){};
    MultipleTargetFunctionsAggregator(std::vector<SingleTFClass>& tfsVector, scalar_type weightForExtrGap, scalar_type weightForGammasDeviation, scalar_type weightForLinearModelError, const std::vector<scalar_type>& referenceGammas);
    
    scalar_type targetFunction(const std::vector< scalar_type >& gammas, bool printDetails=false);
    std::string name() const {return name_;};
    std::string currentGapsString() const;
    std::string currentPropertiesString(bool newLine = false) const;
    std::string currentPropertiesHeader() const;
    std::string currentPropertiesNumbersOnly() const;
    scalar_type currentExtrapolatedGap() const {return currentExtrapolatedGap_;};
    scalar_type currentLinFitErr() const {return currentLinFitErr_;};
private:
    const int importanceSizeScalingPower_; // target function for a system with N electrons is multiplied by (N/Navg)^importanceSizeScalingPower_ to make larger sizes more important
    scalar_type avgHilbertSpaceDim_;
    std::vector<scalar_type> sizeImportanceFactors_;
    scalar_type currentExtrapolatedGap_;
    scalar_type currentGammaDeviation_;
    scalar_type currentLinFitErr_;
    const scalar_type weightForExtrGap_;
    const scalar_type weightForGammasDeviation_;
    const scalar_type weightForLinearModelError_;
    const int nSingleTargetFunctions_;
    std::vector<SingleTFClass> ContainerOfSingleTFs_; // NO: TODO: this is not efficient, better store a vector of pointers to the objects
    std::string name_;
    
    std::vector<scalar_type> referenceGammas_; // gammas that we wouldn't like to get far from if weightForGammasDeviation_ is !=0. put all to 0 for simple regularisation
};

template<class SingleTFClass>
MultipleTargetFunctionsAggregator<SingleTFClass>::MultipleTargetFunctionsAggregator(std::vector<SingleTFClass>& tfsVector, scalar_type weightForExtrGap, scalar_type weightForGammasDeviation, scalar_type weightForLinearModelError, const std::vector<scalar_type>& referenceGammas):
nSingleTargetFunctions_(tfsVector.size()),ContainerOfSingleTFs_(tfsVector),weightForExtrGap_(weightForExtrGap),weightForGammasDeviation_(weightForGammasDeviation),weightForLinearModelError_(weightForLinearModelError),referenceGammas_(referenceGammas),importanceSizeScalingPower_(5){
    
    std::stringstream fullNameStream;
    fullNameStream << "Multiple overlaps tf consisting of ";
    for(int i=0;i<tfsVector.size();++i){
        fullNameStream << tfsVector[i].name() << "\t";
        if(tfsVector[i].includeGammasDeviationIntoTF() && (tfsVector.size()>1) ){
            std::cout << "^ this one has includeGammasDeviationIntoTF()==true and tfsVector.size()>1) which must not happen, exit" << std::endl;
            exit(1);
        }
    }
    name_ = fullNameStream.str();
    
    avgHilbertSpaceDim_ = 0;
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        avgHilbertSpaceDim_ += ContainerOfSingleTFs_[i].hilbertSpaceDim();
    }
    avgHilbertSpaceDim_ /= 1.0*nSingleTargetFunctions_;
    
    sizeImportanceFactors_.resize(nSingleTargetFunctions_);
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        // TODO: remove importanceSizeScalingPower_
        //sizeImportanceFactors_[i] = pow( 1.0*ContainerOfSingleTFs_[i].numEl() / avgHilbertSpaceDim_ , importanceSizeScalingPower_ );
        sizeImportanceFactors_[i] = 1.0*ContainerOfSingleTFs_[i].hilbertSpaceDim() / avgHilbertSpaceDim_;
        std::cout << "Ne[i] = " << ContainerOfSingleTFs_[i].numEl() << " sizeImportanceFactors_[" << i << "] = " << sizeImportanceFactors_[i] << std::endl;
    }
    
}

template<class SingleTFClass> inline
std::string MultipleTargetFunctionsAggregator<SingleTFClass>::currentGapsString() const {
    std::stringstream sstream;
    sstream << std::setprecision(10);
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        sstream << ContainerOfSingleTFs_[i].currentGapsString() << std::endl;
    }
    return sstream.str();
};

template<class SingleTFClass> inline
std::string MultipleTargetFunctionsAggregator<SingleTFClass>::currentPropertiesString(bool newLine) const{
    std::stringstream sstream;
    sstream << std::setprecision(10);
    scalar_type totalOverlap = 0;
    int numRefWfs = 0;
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        sstream << ContainerOfSingleTFs_[i].numEl() << "el: " <<  ContainerOfSingleTFs_[i].currentPropertiesString() <<  ( (newLine)?"\n":"\t" );
        totalOverlap += ContainerOfSingleTFs_[i].currentOverlap();
        if(ContainerOfSingleTFs_[i].hasReferenceWf()){
            numRefWfs++;
        }
    }
    sstream << "extr. gap = " << currentExtrapolatedGap() << "\tgammaDev = " << currentGammaDeviation_  << "\t lin err = " << currentLinFitErr() << "\t total overlap = " << totalOverlap << "\t avg overlap = " << 1.0*totalOverlap/numRefWfs << std::endl;
    return sstream.str();
}
template<class SingleTFClass> inline
std::string MultipleTargetFunctionsAggregator<SingleTFClass>::currentPropertiesHeader() const{
    std::stringstream sstream;
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        sstream << ContainerOfSingleTFs_[i].currentPropertiesHeader() << "\t";
    }
    sstream << "extr. gap\tgammaDev\tlin err" << std::endl;
    return sstream.str();
}
template<class SingleTFClass> inline
std::string MultipleTargetFunctionsAggregator<SingleTFClass>::currentPropertiesNumbersOnly() const{
    std::stringstream sstream;
    sstream << std::setprecision(15);
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        sstream << ContainerOfSingleTFs_[i].currentPropertiesNumbersOnly() << "\t";
    }
    sstream << currentExtrapolatedGap() << "\t" << currentGammaDeviation_  << "\t" << currentLinFitErr() << std::endl;
    return sstream.str();
}

template<class SingleTFClass>
typename SingleTFClass::scalar_type MultipleTargetFunctionsAggregator<SingleTFClass>::targetFunction(const std::vector< scalar_type >& gammas, bool printDetails){
    int MPIid = 0;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    
    scalar_type overallTF = 0;
    std::vector<scalar_type> x;
    scalar_type Egsmean = 0;
    std::vector<scalar_type> y;
    std::vector<scalar_type> deviationWeights(nSingleTargetFunctions_);
    for(int i=0; i<nSingleTargetFunctions_; ++i){
        deviationWeights[i] = sizeImportanceFactors_[i]; //1.0*ContainerOfSingleTFs_[i].hilbertSpaceDim() / avgHilbertSpaceDim_;
        overallTF += ContainerOfSingleTFs_[i].targetFunction(gammas,printDetails) * sizeImportanceFactors_[i]; // will call computeAllProperties(gammas) inside, will set currentGap()
        if(ContainerOfSingleTFs_[i].numEl()>=MINNELFORENEXTR){ // 6 is too small to include into energy extrapolation
            x.push_back(  1.0 / (1.0*ContainerOfSingleTFs_[i].numEl()) );
            y.push_back( ContainerOfSingleTFs_[i].currentGap() );
            Egsmean += ContainerOfSingleTFs_[i].currentGSEnergy();
        }
    }
    
    if(printDetails && (MPIid==rootMPIid) ){
        std::cout << " tf by component: summed single tfs contributions= " << overallTF << ", Egsmean = " << Egsmean;
    }
    
    Egsmean /= 1.0*y.size();
    
    scalar_type alpha = 0;
    scalar_type beta = 0;
    scalar_type sqDeviationFromLinearModel = 0;
    scalar_type weightedSqDeviationFromLinearModel = 0;
    linearFit<scalar_type,int>(x, y, deviationWeights, alpha, beta, sqDeviationFromLinearModel, weightedSqDeviationFromLinearModel);
    
    if(weightForExtrGap_!=0){
        overallTF += -alpha*weightForExtrGap_/fabs(Egsmean); // needs to me maximised so comes with a -; rescaled by the g.s. energy to prevent arbitrary growth of pps
    }
    currentExtrapolatedGap_ = alpha;
    
    if(weightForLinearModelError_!=0){
        currentLinFitErr_ = weightedSqDeviationFromLinearModel;
        overallTF += weightForLinearModelError_*weightedSqDeviationFromLinearModel;
    }
    
    if(weightForGammasDeviation_!=0){
        currentGammaDeviation_ = computeDeviationFromReferenceGammas<scalar_type,int>(gammas, referenceGammas_);
        if((nSingleTargetFunctions_>1)||(!ContainerOfSingleTFs_[0].includeGammasDeviationIntoTF())){
            overallTF += weightForGammasDeviation_*currentGammaDeviation_;
        }
    }
    
    if(MPIid==rootMPIid){
        std::cout << "extr gap = " << alpha << " extr gap contrib = " << -alpha*weightForExtrGap_/Egsmean << " dev contrib = " << weightForGammasDeviation_*currentGammaDeviation_ << ", lin model err contr = " << (weightForLinearModelError_*weightedSqDeviationFromLinearModel) << " overallTF = " << overallTF << std::endl;
    }
    
    return overallTF;
}

// optimize multiple overlaps with the same gamma parameters
template<class FirstTFClass, class SecondTFClass>
class MultipleTFClassesAggregator{
public:
    typedef typename FirstTFClass::vector_type vector_type;
    typedef typename FirstTFClass::scalar_type scalar_type;
    typedef typename FirstTFClass::long_scalar_type long_scalar_type;

    MultipleTFClassesAggregator(){};
    MultipleTFClassesAggregator(std::vector<FirstTFClass>& tfsVector1, std::vector<SecondTFClass>& tfsVector2, scalar_type weightForExtrGap, scalar_type weightForGammasDeviation, scalar_type weightForLinearModelError, const std::vector<scalar_type>& referenceGammas);

    scalar_type targetFunction(const std::vector< scalar_type >& gammas, bool printDetails=false);
    std::string name() const {return name_;};
    std::string currentGapsString() const;
    std::string currentPropertiesString(bool newLine = false) const;
    std::string currentPropertiesHeader() const;
    std::string currentPropertiesNumbersOnly() const;
    scalar_type currentExtrapolatedGap1() const {return currentExtrapolatedGap1_;};
    scalar_type currentExtrapolatedGap2() const {return currentExtrapolatedGap2_;};
    scalar_type currentLinFitErr1() const {return currentLinFitErr1_;};
    scalar_type currentLinFitErr2() const {exit(19); return currentLinFitErr2_;};
private:
    const int nSingleTargetFunctionsOfType1_;
    const int nSingleTargetFunctionsOfType2_;
    scalar_type currentExtrapolatedGap1_;
    scalar_type currentExtrapolatedGap2_;
    scalar_type currentLinFitErr1_;
    scalar_type currentLinFitErr2_;
    scalar_type currentGammaDeviation_;
    std::vector<FirstTFClass> ContainerOfSingleTFsType1_; // NO: TODO: this is not efficient, better store a vector of pointers to the objects
    std::vector<SecondTFClass> ContainerOfSingleTFsType2_; // NO: TODO: this is not efficient, better store a vector of pointers to the objects
    std::string name_;
    const scalar_type weightForExtrGap_;
    const scalar_type weightForGammasDeviation_;
    const scalar_type weightForLinearModelError_;
    
    std::vector<scalar_type> referenceGammas_; // gammas that we wouldn't like to get far from if weightForGammasDeviation_ is !=0. put all to 0 for simple regularisation
    
    scalar_type avgHilbertSpaceDim_;
    const int importanceSizeScalingPower_; // target function for a system with N electrons is multiplied by (N/Navg)^importanceSizeScalingPower_ to make larger sizes more important
    
    std::vector<scalar_type> sizeImportanceFactorsT1_;
    std::vector<scalar_type> sizeImportanceFactorsT2_;
};

template<class FirstTFClass, class SecondTFClass>
MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::MultipleTFClassesAggregator(std::vector<FirstTFClass>& tfsVector1, std::vector<SecondTFClass>& tfsVector2, scalar_type weightForExtrGap, scalar_type weightForGammasDeviation, scalar_type weightForLinearModelError, const std::vector<scalar_type>& referenceGammas):
nSingleTargetFunctionsOfType1_(tfsVector1.size()), nSingleTargetFunctionsOfType2_(tfsVector2.size()), ContainerOfSingleTFsType1_(tfsVector1), ContainerOfSingleTFsType2_(tfsVector2),weightForExtrGap_(weightForExtrGap),weightForGammasDeviation_(weightForGammasDeviation),weightForLinearModelError_(weightForLinearModelError),referenceGammas_(referenceGammas),importanceSizeScalingPower_(5){
    std::stringstream fullNameStream;
    fullNameStream << "Multiple overlaps tf consisting of \ntype1\n";
    for(int i=0;i<tfsVector1.size();++i){
        fullNameStream << tfsVector1[i].name() << "\t";
    }
    fullNameStream << "\ntype2\n";
    for(int i=0;i<tfsVector2.size();++i){
        fullNameStream << tfsVector2[i].name() << "\t";
    }
    name_ = fullNameStream.str();
    
    avgHilbertSpaceDim_ = 0;
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        avgHilbertSpaceDim_ += ContainerOfSingleTFsType1_[i].hilbertSpaceDim();
    }
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        avgHilbertSpaceDim_ += ContainerOfSingleTFsType2_[i].hilbertSpaceDim();
    }
    avgHilbertSpaceDim_ /= 1.0*(nSingleTargetFunctionsOfType1_+nSingleTargetFunctionsOfType2_);
    
    sizeImportanceFactorsT1_.resize(nSingleTargetFunctionsOfType1_);
    std::cout << "Type 1 sizeImportanceFactors:" << std::endl;
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        //sizeImportanceFactorsT1_[i] = pow(1.0*ContainerOfSingleTFsType1_[i].numEl() / avgHilbertSpaceDim_, importanceSizeScalingPower_);
        sizeImportanceFactorsT1_[i] = 1.0*ContainerOfSingleTFsType1_[i].hilbertSpaceDim() / avgHilbertSpaceDim_;
        std::cout <<"Ne[i] = " << ContainerOfSingleTFsType1_[i].numEl() <<  " sizeImportanceFactorsT1_[" << i << "] = " << sizeImportanceFactorsT1_[i] << std::endl;
    }
    
    sizeImportanceFactorsT2_.resize(nSingleTargetFunctionsOfType2_);
    std::cout << "Type 2 sizeImportanceFactors:" << std::endl;
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        //sizeImportanceFactorsT2_[i] = pow(1.0*ContainerOfSingleTFsType2_[i].numEl() / avgHilbertSpaceDim_, importanceSizeScalingPower_);
        sizeImportanceFactorsT2_[i] = 1.0*ContainerOfSingleTFsType2_[i].hilbertSpaceDim() / avgHilbertSpaceDim_;
        std::cout <<"Ne[i] = " << ContainerOfSingleTFsType2_[i].numEl() <<  " sizeImportanceFactorsT1_[" << i << "] = " << sizeImportanceFactorsT2_[i] << std::endl;
    }
    
}

template<class FirstTFClass, class SecondTFClass> inline
std::string MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::currentGapsString() const {
    std::stringstream sstream;
    sstream << std::setprecision(10);
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        sstream << ContainerOfSingleTFsType1_[i].currentGapsString() << std::endl;
    }
    return sstream.str();
};

template<class FirstTFClass, class SecondTFClass> inline
std::string MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::currentPropertiesString(bool newLine) const{
    std::stringstream sstream;
    sstream << "\ntype1:\n";
    scalar_type totalOverlapType1 = 0;
    int numRefWFsType1 = 0;
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        sstream << ContainerOfSingleTFsType1_[i].numEl() << "el: " <<  ContainerOfSingleTFsType1_[i].currentPropertiesString() << ( (newLine)?"\n":"\t" );
        totalOverlapType1 += ContainerOfSingleTFsType1_[i].currentOverlap();
        if(ContainerOfSingleTFsType1_[i].hasReferenceWf()){
            numRefWFsType1++;
        }
    }
    sstream << "\t total overlap for type 1: " << totalOverlapType1 << "\t avg overlap for type 1: " << 1.0*totalOverlapType1/numRefWFsType1 << "\ntype2:\n";
    scalar_type totalOverlapType2 = 0;
    int numRefWFsType2 = 3;
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        sstream << ContainerOfSingleTFsType2_[i].numEl() << "el: " <<  ContainerOfSingleTFsType2_[i].currentPropertiesString() << ( (newLine)?"\n":"\t" );
        totalOverlapType2 += ContainerOfSingleTFsType2_[i].currentOverlap();
    }
    sstream << "\t total overlap for type 2: " << totalOverlapType2 << "\t avg overlap for type 2: " << 1.0*totalOverlapType2/numRefWFsType2 << "\n";
    sstream << "\textr. gap1 = " << currentExtrapolatedGap1() << "\tgammaDev = " << currentGammaDeviation_ << "\tlinErr1 = " << currentLinFitErr1() << "\t total overlap for all types: " << (totalOverlapType1+totalOverlapType2) << "\t avg overlap for 2 types: " << 1.0*(totalOverlapType1+totalOverlapType2)/(numRefWFsType1+numRefWFsType2) << std::endl;
    
    return sstream.str();
}
template<class FirstTFClass, class SecondTFClass> inline
std::string MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::currentPropertiesHeader() const{
    std::stringstream sstream;
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        sstream << "\ttype1 " <<  ContainerOfSingleTFsType1_[i].currentPropertiesHeader() << "\t";
    }
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        sstream << "\ttype2 " <<  ContainerOfSingleTFsType2_[i].currentPropertiesHeader() << "\t";
    }
    sstream << "\textr. gap1\tgammaDev\tlinErr1"<< std::endl;
    return sstream.str();
}

template<class FirstTFClass, class SecondTFClass> inline
std::string MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::currentPropertiesNumbersOnly() const{
    std::stringstream sstream;
    sstream << std::setprecision(15);
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        sstream <<  ContainerOfSingleTFsType1_[i].currentPropertiesNumbersOnly();
    }
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        sstream << "\t" <<  ContainerOfSingleTFsType2_[i].currentPropertiesNumbersOnly();
    }
    sstream << "\t" << currentExtrapolatedGap1() << "\t" << currentGammaDeviation_  << "\t" << currentLinFitErr1() << std::endl;
    return sstream.str();
}

template<class FirstTFClass, class SecondTFClass>
typename FirstTFClass::scalar_type MultipleTFClassesAggregator<FirstTFClass,SecondTFClass>::targetFunction(const std::vector< scalar_type >& gammas, bool printDetails){
    int MPIid = 0;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
    MPI_Barrier(MPI_COMM_WORLD);
#endif
    scalar_type overallTF = 0;
    
    std::vector<scalar_type> x;
    scalar_type Egsmean = 0;
    std::vector<scalar_type> y;
    std::vector<scalar_type> deviationWeights1(nSingleTargetFunctionsOfType1_);
    
    for(int i=0; i<nSingleTargetFunctionsOfType1_; ++i){
        deviationWeights1[i] = sizeImportanceFactorsT1_[i]; //1.0*ContainerOfSingleTFsType1_[i].hilbertSpaceDim() / avgHilbertSpaceDim_;
        
        overallTF += ContainerOfSingleTFsType1_[i].targetFunction(gammas,printDetails) * sizeImportanceFactorsT1_[i];
        
        if(ContainerOfSingleTFsType1_[i].numEl()>=MINNELFORENEXTR){ // 6 is too small to include into energy extrapolation
            x.push_back(  1.0 / (1.0*ContainerOfSingleTFsType1_[i].numEl()) );
            y.push_back( ContainerOfSingleTFsType1_[i].currentGap() );
            Egsmean += ContainerOfSingleTFsType1_[i].currentGSEnergy();
        }
    } // for(int i=0;
    Egsmean /= 1.0*y.size();
    scalar_type beta = 0;
    scalar_type notWeightedLinFitErr = 0;
    linearFit<scalar_type,int>(x, y, deviationWeights1, currentExtrapolatedGap1_, beta, notWeightedLinFitErr, currentLinFitErr1_);
    
    if(weightForExtrGap_!=0){
        overallTF += -currentExtrapolatedGap1_*weightForExtrGap_/fabs(Egsmean); // needs to me maximised so comes with a -; rescaled by the g.s. energy to prevent arbitrary growth of pps
    }
    
    if(weightForLinearModelError_!=0){
        overallTF += weightForLinearModelError_*currentLinFitErr1_;
    }
        
    if(weightForGammasDeviation_!=0){
        currentGammaDeviation_ = computeDeviationFromReferenceGammas<scalar_type,int>(gammas, referenceGammas_);
        if(!ContainerOfSingleTFsType1_[0].includeGammasDeviationIntoTF()){
            overallTF += weightForGammasDeviation_*currentGammaDeviation_;
        }
    }
    
    for(int i=0; i<nSingleTargetFunctionsOfType2_; ++i){
        overallTF += ContainerOfSingleTFsType2_[i].targetFunction(gammas,printDetails) * sizeImportanceFactorsT2_[i];
    }
#ifdef RUNMPI
    MPI_Barrier(MPI_COMM_WORLD);
#endif
    if(MPIid==rootMPIid){
        std::cout << "extr gap1 = " << currentExtrapolatedGap1_ << " extr gap contrib = " << -currentExtrapolatedGap1_*weightForExtrGap_/Egsmean << " dev contrib = " << weightForGammasDeviation_*currentGammaDeviation_ << ", lin model err contr = " << (weightForLinearModelError_*currentLinFitErr1_) << " overallTF = " << overallTF << std::endl;
    }
    
    return overallTF;
}


template<class PropertiesGeneratorT, class WFEnergyCalculatorT>
class cgEnergyTargetFunction{
public:
    typedef typename PropertiesGeneratorT::length_type length_type;
    typedef typename PropertiesGeneratorT::index_type index_type;
    typedef typename PropertiesGeneratorT::vector_type vector_type;
    typedef typename PropertiesGeneratorT::scalar_type scalar_type;
    typedef typename PropertiesGeneratorT::long_scalar_type long_scalar_type;
    
    cgEnergyTargetFunction(PropertiesGeneratorT& gen, WFEnergyCalculatorT& wFEnergyCalculator):refToPropertiesGenerator_(gen),refToWFEnergyCalculator_(wFEnergyCalculator),name_("overlap"){
        tmpWF_.resize(refToPropertiesGenerator_.Model.basis.basisDimension());
        std::fill(tmpWF_.begin(),tmpWF_.end(),0);
        optWf_.resize(refToPropertiesGenerator_.Model.basis.basisDimension());
        std::fill(optWf_.begin(),optWf_.end(),0);
    }
    
    long_scalar_type energyTargetFunction(const std::vector<scalar_type>& gammas) const;
    
    scalar_type targetFunction(const std::vector< scalar_type >& gammas, bool printDetails=false) const;
    
    std::string name() const {return name_;};
    length_type numEl() const{return 0;}; // !!!!!!!!!!!!!WRONG
    
    std::string currentPropertiesHeader() const {};
    std::string currentPropertiesString(bool newLine) const{};
    std::string currentPropertiesNumbersOnly() const{};
    std::string currentGapsString() const {};
    
private:
    std::string name_;
    PropertiesGeneratorT& refToPropertiesGenerator_;
    WFEnergyCalculatorT& refToWFEnergyCalculator_;
    vector_type tmpWF_;
    vector_type optWf_;
};

template<class PropertiesGeneratorT, class WFEnergyCalculatorT>
typename PropertiesGeneratorT::scalar_type cgEnergyTargetFunction<PropertiesGeneratorT,WFEnergyCalculatorT>::targetFunction(const std::vector<scalar_type>& gammas, bool printDetails) const{
    scalar_type gammasNorm = 0;
    for(int i=0; i<gammas.size(); ++i){
        gammasNorm += fabs(gammas[i]);
    }
    if(gammas.size()>0){
        gammasNorm /= (15*gammas.size());
    }
    return (gammasNorm + energyTargetFunction(gammas));
};

template<class PropertiesGeneratorT, class WFEnergyCalculatorT>
typename PropertiesGeneratorT::long_scalar_type cgEnergyTargetFunction<PropertiesGeneratorT,WFEnergyCalculatorT>::energyTargetFunction(const std::vector<scalar_type>& gammas) const{
    //refToWfGenerator_.generateVariationalWFForGammas(optWf_, gammas);
    scalar_type gsEnergy = 100500;
    scalar_type refWfEnergy = 100500;
    scalar_type gap = 100500;
    scalar_type overlap = -100500;
    scalar_type L = -100500;
    bool overlapSet = false;
    bool optwfSet = false;
    scalar_type energyVarianceInRefWF = 100500;
    scalar_type currentLevelStatR = 100500;
    refToPropertiesGenerator_.generatePropertiesForGammas(gammas, optWf_, overlap, gsEnergy, gap, L, energyVarianceInRefWF, refWfEnergy, overlapSet, optwfSet
#ifdef LEVELSTATON
                                                          ,currentLevelStatR
#endif
                                                          );
    
    return refToWFEnergyCalculator_.calculateEnergyForAWavefunction(optWf_, tmpWF_);
}

template <class IndexT, class VectorT>
void fillWithRandom0to1(VectorT& vect){
    srand(893);
    for(IndexT i=0; i<vect.size(); ++i){
        vect[i] = (rand() % 100) / 100.0;
    }
    return;
}



template<class TargetT, class GammasT>
int saveBestTagretFunctionAndGammasToFile(TargetT bestTarget, const GammasT& bestGammas){
    int MPIid = 0;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    std::string fname;
    if(MPIid==rootMPIid){
        fname = "bestTargetAndGammas.txt";
    }else{
        fname = "MPI_" + std::to_string(MPIid) + "bestTargetAndGammas.txt";
    }
    std::ofstream outBestRes( fname.c_str(), std::ios::out | std::ios::trunc);
    if(outBestRes.is_open()){
        outBestRes << std::setprecision(15);
        outBestRes << bestTarget << std::endl << std::endl;
        for(int ig=0; ig<bestGammas.size(); ++ig){
            outBestRes << bestGammas[ig] << std::endl;
        }
        if(outBestRes.bad()){
            std::cout << "couldn't write to bestTargetAndGammas.txt" << std::endl;
        }
        outBestRes.close();
    }else{
        std::cout << "couldn't open bestTargetAndGammas.txt" << std::endl;
    }
}

template<class GammaType>
int readInFixedGammasAndTheirIndexes(std::string fnamePrefix, std::vector<GammaType>& gammasRead, std::vector<int>& indecesRead){
    int MPIid = 0;
    const int rootMPIid=0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    int rc = 0;
    int maxGammasNum = 100;
    gammasRead.resize(maxGammasNum);
    indecesRead.resize(maxGammasNum);
    std::fill(gammasRead.begin(),gammasRead.end(),-100500);
    std::fill(indecesRead.begin(),indecesRead.end(),-100500);
    std::ifstream gFile(fnamePrefix + "gammas.txt");
    std::ifstream indFile(fnamePrefix  + "indexes.txt");
    
    if (gFile.fail()||indFile.fail()){
        std::cout << "MPIid" << MPIid << " failed to open fixed gammas file(s), return 78, no fixed gammas will be used" << std::endl;
        gammasRead.resize(0);
        indecesRead.resize(0);
        return 78;
    }else{
        if(MPIid==rootMPIid){
            std::cout << "MPIid" << MPIid << " reading gammas from " << (fnamePrefix + "gammas.txt") << std::endl;
        }
    }
    std::string s;
    int i=0;
    while(i<maxGammasNum){
        gFile >> gammasRead[i];
        indFile >> indecesRead[i];
        getline(gFile, s);
        getline(indFile, s);
        if( gFile.eof() || indFile.eof() ) break;
        
        std::cout << "MPIid" << MPIid << ": gamma[" << indecesRead[i] << "] = " <<  gammasRead[i] << std::endl;
        i++;
        if (gFile.fail()||indFile.fail()) {
            gammasRead.resize(0);
            indecesRead.resize(0);
            return 78;
        }
    }
    gammasRead.resize(i);
    indecesRead.resize(i);
    
    gFile.close();
    indFile.close();
    
    std::cout << "MPIid" << MPIid << " read " << i <<  " fixed gammas and indeces" << std::endl;
    
    return rc;
}

template<class GammaType>
int readInTargetAndGammas(std::string fname, std::vector<GammaType>& gammasRead){
    int MPIid = 0;
    const int rootMPIid=0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    int rc = 0;
    std::ifstream inFile(fname);
    if(MPIid==rootMPIid){
        std::cout << "MPIid" << MPIid << " reading gammas from " << fname << std::endl;
    }
    if(inFile.fail()){
        if(MPIid==rootMPIid){
            std::cout << "MPIid" << MPIid << " failed reading" << std::endl;
        }
        rc = -1;
    }
    std::string s;
    getline(inFile, s); // best target
    getline(inFile, s); // empty line
    int actualLen = 0;
    for(int i=0; i<gammasRead.size(); i++){
        inFile >> gammasRead[i]; getline(inFile, s);
        if( inFile.eof() ){
            std::cout << fname << " contained fewer lines than anticipated, better be a run with some fixed gammas, return 77" << std::endl;
            rc = 77;
            break;
        }
        if (inFile.fail()) {return -1;}
        std::cout << gammasRead[i] << std::endl;
        actualLen++;
    }
    inFile.close();
    gammasRead.resize(actualLen);
    
    return rc;
}


template < class TargetFuncT>
class ConjugateGradientOptimisationMethod{
public:
    //typedef typename PropertiesGeneratorT::length_type length_type;
    //typedef typename PropertiesGeneratorT::index_type index_type;
    //typedef typename PropertiesGeneratorT::vector_type vector_type;
    typedef typename TargetFuncT::scalar_type scalar_type;
    typedef typename TargetFuncT::long_scalar_type long_scalar_type;
    
    ConjugateGradientOptimisationMethod(){};
    ConjugateGradientOptimisationMethod(scalar_type dgamma);
    std::vector< scalar_type > conjugateGradientOptimiseGammas(TargetFuncT& tf, int maxConjGradIterations, const std::vector< scalar_type >& gammasInitGuess) const;
    
private:
    scalar_type dgamma_;
    const scalar_type gr_ = (1.0+std::sqrt(5.0))/2.0; // golden ratio
    const scalar_type loggr_ = log(gr_);
    std::vector<long_scalar_type> minusGradient(const std::vector<scalar_type>& gammas0, scalar_type f0, long_scalar_type& returnDXLen2, TargetFuncT& tf, bool normalizeTo1, bool printDetails=false) const;
    scalar_type conjGradientStepSizeLineSearch(const std::vector<scalar_type>& gammas0, const std::vector<long_scalar_type>& direction, TargetFuncT& tf) const;
    scalar_type goldenSectionLineSearch(const std::vector<scalar_type>& gammas0, scalar_type f0, const std::vector<long_scalar_type>& direction, TargetFuncT& tf) const;
};

template < class TargetFuncT>
ConjugateGradientOptimisationMethod<TargetFuncT>::ConjugateGradientOptimisationMethod(scalar_type dgamma):dgamma_(dgamma){
    
}

template <class TargetFuncT>
typename std::vector<typename ConjugateGradientOptimisationMethod<TargetFuncT>::long_scalar_type> ConjugateGradientOptimisationMethod<TargetFuncT>::minusGradient(const std::vector<scalar_type>& gammas0, scalar_type f0, long_scalar_type& returnDXLen2, TargetFuncT& tf, bool normalizeTo1, bool printDetails) const{
    
    int MPIid = 0;
    const int rootMPIid=0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
#endif
    
    std::vector<long_scalar_type> res(gammas0.size(),0);
    
    //long_scalar_type f0 = tf.targetFunction(gammas0,printDetails);
    if(printDetails){
        std::cout << "f0 = " << f0 << std::endl;
    }
    
    returnDXLen2 = 0;
    std::vector<scalar_type> tmpg;
    // no omp parallelisation here since it may interfere with omp of tf.targetFunction()
    for(int l=0; l<gammas0.size(); l++){
        if(printDetails){
            std::cout << "l = " << l << std::endl;
        }
        tmpg = gammas0;
        tmpg[l] += dgamma_;
        long_scalar_type fp = tf.targetFunction(tmpg, printDetails);
        res[l] = -(fp-f0)/dgamma_;
        
        returnDXLen2 += res[l]*res[l];
        if(printDetails){
            std::cout << ", fp = " << fp << ", res[l] = " << res[l]  << std::endl;
        }
    }
#ifdef RUNMPI
    MPI_Bcast( &returnDXLen2, 1, MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
    MPI_Bcast( &res[0], res.size(), MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
    
    long_scalar_type badGradMagnSqThresh =2000000000;
    
    if(!normalizeTo1){
        if(returnDXLen2>badGradMagnSqThresh){ // added on 2018 Nov 16 to fight problems of non-continuous tfs
            std::cout << "MPIid" << MPIid  << " if(returnDXLen2>badGradMagnSqThresh){, gradient norm^2 = " << returnDXLen2 << std::endl; //
    #ifdef DEBUGMODE
            if(!printDetails){
                std::cout << "calling again the offending minusGradient()" << std::endl;
                res = minusGradient(gammas0, f0, returnDXLen2, tf, normalizeTo1, true); // will print details what happened
            }else{
    #endif
                std::vector< long_scalar_type > savedres = res;
                long_scalar_type savedreturnDXLen2 = returnDXLen2;
                long_scalar_type badComponentThreschold = -1000000;
                std::cout << "setting to 0 exploded negative gradient components\n\n\n\n\n\n\n" << std::endl;
                returnDXLen2 = 0;
                for(int idxn = 0; idxn<res.size(); idxn++){
                    if(res[idxn]<badComponentThreschold){
                        res[idxn] = 0;
                    }else{
                        returnDXLen2 += res[idxn]*res[idxn]; // it's ok, dxn_length is meant to be square of norm, see minusGradient() and wiki page
                    }
                    std::cout << "res[" << idxn << "] = " << res[idxn] << std::endl;
                }
                if(returnDXLen2>badGradMagnSqThresh){
                    std::cout << "gradient norm^2 is still huge: " << returnDXLen2 << ", rescale gradient to have magnitude 1" << std::endl;
                    long_scalar_type oldGrLen = returnDXLen2;
                    returnDXLen2 = 0;
                    for(int idxn = 0; idxn<res.size(); idxn++){
                        res[idxn] /= (1.0*sqrtl(oldGrLen));
                        std::cout << "res[" << idxn << "] = " << res[idxn] << std::endl;
                        returnDXLen2 += res[idxn]*res[idxn];
                    }
                    std::cout << "returnDXLen2 = " << returnDXLen2 << std::endl;
                }
                if(returnDXLen2==0){
                    std::cout << "MPIid" << MPIid << ": uhm, had to zero out all components, no good, restoring the original gradient, let's hope it will get renormalized below" << std::endl;
                    res = savedres;
                    returnDXLen2 = savedreturnDXLen2;
                }
    #ifdef DEBUGMODE
            }// }else{
    #endif
        } // if(returnDXLen2>200000){ //
    } // if(!normalizeTo1){
    
#ifdef RUNMPI
    MPI_Bcast( &returnDXLen2, 1, MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
    MPI_Bcast( &res[0], res.size(), MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
    
    if( normalizeTo1 && (fabs(returnDXLen2-1)>res.size()*std::numeric_limits<scalar_type>::epsilon()) && (returnDXLen2>res.size()*std::numeric_limits<scalar_type>::epsilon()) ){
        long_scalar_type oldGrLen = returnDXLen2;
        std::cout << "oldGrLen = " << oldGrLen << "oldGrLen-1 = " << fabs(returnDXLen2-1) << std::endl;
        returnDXLen2 = 0;
        for(int idxn = 0; idxn<gammas0.size(); idxn++){
            std::cout << "before: res[idxn] = " << res[idxn] << std::endl;
            res[idxn] /= (1.0*sqrtl(oldGrLen));
            std::cout << "after: res[idxn] = " << res[idxn] << std::endl;
            returnDXLen2 += res[idxn]*res[idxn];
        }
    }
    
#ifdef RUNMPI
    MPI_Bcast( &res[0], res.size(), MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
    MPI_Bcast( &returnDXLen2, 1, MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
    
    return res;
}

template <class TargetFuncT>
typename std::vector< typename ConjugateGradientOptimisationMethod<TargetFuncT>::scalar_type > ConjugateGradientOptimisationMethod<TargetFuncT>::conjugateGradientOptimiseGammas(TargetFuncT& tf, int maxConjGradIterations, const std::vector< scalar_type >& gammasInitGuess) const{
    int MPIid = 0;
    int totalMPIs;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
    MPI_Comm_size(MPI_COMM_WORLD,&totalMPIs);
#endif
    
    long_scalar_type conjGradTolerance = 1e-15;
    const bool normalizeToOne = true; // gradient will be normalized to one every time
    std::cout << "normalize gradient to One = " << normalizeToOne << std::endl;
    
    scalar_type minimalTargetFunctionSoFar = tf.targetFunction(gammasInitGuess);
    
    // ========= open log file
    std::ofstream outLogFile;
    std::ofstream outGammasLogFile;
    if(MPIid==rootMPIid){
        std::string logHeaderfname = "conjGradLogHeader.txt";
        std::ofstream outLogHeaderFile = std::ofstream( logHeaderfname.c_str(), std::ios::out | std::ios::trunc);
        outLogHeaderFile <<"tf\t" << tf.currentPropertiesHeader() << std::endl;
        outLogHeaderFile.close();
        
        std::string logfname = "conjGradLog.txt";
        outLogFile = std::ofstream( logfname.c_str(), std::ios::out | std::ios::trunc);
        if(outLogFile.is_open()){
            outLogFile << std::setprecision(15);
            outLogFile << minimalTargetFunctionSoFar << "\t" << tf.currentPropertiesNumbersOnly();
            outLogFile.flush();
            if(outLogFile.bad()){
                std::cout << "couldn't write to log file" << std::endl;
            }
        }else{
            std::cout << "couldn't open conjGradLog.txt" << std::endl;
        }
        std::string gammalogfname = "gammasLog.txt";
        outGammasLogFile = std::ofstream( gammalogfname.c_str(), std::ios::out | std::ios::trunc);
        if(outGammasLogFile.is_open()){
            outGammasLogFile << std::setprecision(15);
            for(int iig=0; iig<gammasInitGuess.size(); iig++){
                outGammasLogFile << gammasInitGuess[iig] << "\t";
            }
            outGammasLogFile << std::endl;
            outGammasLogFile.flush();
            if(outGammasLogFile.bad()){
                std::cout << "couldn't write to gammas log file" << std::endl;
            }
        }else{
            std::cout << "couldn't open gammasLog.txt" << std::endl;
        }
    }
    // ========= open log file
    
    std::vector<scalar_type> gammas = gammasInitGuess;
    
    long_scalar_type dxnm1_length = 0;
    double minusGradientStart = MPI_Wtime();
    
    std::vector<long_scalar_type> dxnm1 = minusGradient(gammas, minimalTargetFunctionSoFar, dxnm1_length, tf, normalizeToOne);
    if(MPIid==rootMPIid){
        std::cout << "time for 1st minusGradient(): " << (MPI_Wtime()-minusGradientStart) << " seconds" << std::endl;
        std::cout << "dxnm1_length = " << dxnm1_length << std::endl;
        for(int idx = 0; idx<dxnm1.size(); ++idx){
            std::cout << "dxnm1[" << idx << "] = " << dxnm1[idx] << std::endl;
        }
    }
    double StepSizeLineSearchStart = MPI_Wtime();
#ifdef RUNMPI
    MPI_Bcast( &dxnm1[0], dxnm1.size(), MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
    scalar_type bestAlpha = goldenSectionLineSearch(gammas, minimalTargetFunctionSoFar, dxnm1, tf);
#ifdef RUNMPI
    if(MPIid==rootMPIid){
        std::cout << "time for 1st line search: " << (MPI_Wtime()-StepSizeLineSearchStart) << " seconds" << std::endl;
    }
    std::cout << std::setprecision(15);
    std::cout << "MPIid" << MPIid << " got bestAlpha = " << bestAlpha << std::endl;
    //MPI_Allreduce(MPI_IN_PLACE, &bestAlpha, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
    //bestAlpha /= 1.0*totalMPIs;  // make sure the bestAlpha is the same on all MPIs, it could end up being different due to numerical roundup
    MPI_Bcast( &bestAlpha, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
    std::cout << "MPIid" << MPIid << " has bestAlpha = " << bestAlpha << " after MPI_Allreduce" << std::endl;
#endif
    
    std::vector<scalar_type> tmpg = gammas;
    for(int k=0; k<gammas.size(); k++){
        tmpg[k] += bestAlpha*dxnm1[k];
    }
    gammas = tmpg;
    
    
    scalar_type bestTfAtTheMoment = tf.targetFunction(gammas);
    scalar_type currentTF = bestTfAtTheMoment;
    if(MPIid==rootMPIid){
        std::cout << std::setprecision(10);
        std::cout << "bestAlpha = " << bestAlpha << "\n" << tf.name() << " = " << bestTfAtTheMoment << std::endl;
    }
    
    std::vector<long_scalar_type> dxn;
    std::vector<long_scalar_type> sn(gammas.size(),0);
    std::vector<long_scalar_type> snm1 = dxnm1;
    long_scalar_type dxn_length = 0;
    int nochangesCounter = 0;
    bool resetDirFlag = false;
    
    double conjugateGradientItStart = MPI_Wtime();
    // ======= conjugate gradient iterations
    for(int it=0; it<maxConjGradIterations; it++){
        minusGradientStart = MPI_Wtime();
        dxn = minusGradient(gammas, currentTF, dxn_length, tf, normalizeToOne);
        if(MPIid==rootMPIid){
            std::cout << "time for 2nd minusGradient(): " << (MPI_Wtime()-minusGradientStart) << " seconds" << std::endl;
            std::cout << "rootMPIid: gradient magnitude^2 = " << dxn_length << std::endl;
        }
        // ======= calculate the gradient
        
        //    // ======= calculate beta with Polak–Ribière: http://en.wikipedia.org/wiki/Nonlinear_conjugate_gradient_method
        //        long_scalar_type betan = 0;
        //        for(int l=0; l<gammas.size(); l++){
        //            betan += dxn[l]*( dxn[l] - dxnm1[l] );
        //        }
        //        betan /= dxnm1_length;
        //        if(betan<0){
        //            betan = 0;
        //        }
        //    // ======= calculate beta with Polak–Ribière
        
        //    // ======= calculate beta with Fletcher–Reeves
        //        long_scalar_type betan = dxn_length/dxnm1_length;
        //        if(it%gammas.size()==0){
        //            betan = 0;
        //        }
        //     // ======= calculate beta with Fletcher–Reeves:
        
        // ======= calculate beta with Hestenes-Stiefel
        long_scalar_type up = 0;
        long_scalar_type down = 0;
        for(int l=0; l<gammas.size(); l++){
            up += dxn[l]*( dxn[l] - dxnm1[l] );
            down += snm1[l] * ( dxn[l] - dxnm1[l] );
        }
        long_scalar_type betan = -up/down;
        if( std::isnan(betan) || (down==0) ){
            betan = 0;
            std::cout << "MPI" << MPIid << "if( std::isnan(betan) || (down==0) ){. early reset direction by setting betan=0" << std::endl;
        }
        if(it%gammas.size()==0){
            betan = 0;
        }
        // ======= calculate beta with Hestenes-Stiefel
        //    // ======= calculate beta with Dai–Yuan
        //    long_scalar_type down = 0;
        //    for(int l=0; l<gammas.size(); l++){
        //        down += snm1[l] * ( dxn[l] - dxnm1[l] );
        //    }
        //    long_scalar_type betan = dxn_length/down;
        //    if(it%gammas.size()==0){
        //        betan = 0;
        //    }
        //    // ======= calculate beta with Dai–Yuan
        
        if(resetDirFlag){
            betan = 0;
            resetDirFlag = false;
        }
#ifdef RUNMPI
        MPI_Bcast( &betan, 1, MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
        // ======= update the conjugate direction
        for(int l=0; l<gammas.size(); l++){
            sn[l] = dxn[l] + betan*snm1[l];
        }
        // ======= update the conjugate direction
        
#ifdef RUNMPI
        MPI_Bcast( &sn[0], sn.size(), MPI_LONG_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
        
        double StepSizeLineSearchStart = MPI_Wtime();
        //bestAlpha = conjGradientStepSizeLineSearch(gammas, sn, tf);
        bestAlpha = goldenSectionLineSearch(gammas, currentTF, sn, tf);
        
        if( std::isnan(bestAlpha) ){
            std::cout << "if( std::isnan(bestAlpha) ){. exit(98)" << std::endl;
            exit(98);
        }
#ifdef RUNMPI
        if(MPIid==rootMPIid){
            std::cout << "time for 2nd line search(): " << (MPI_Wtime()-StepSizeLineSearchStart) << " seconds" << std::endl;
        }
        std::cout << std::setprecision(15);
        std::cout << "MPIid" << MPIid << " got bestAlpha = " << bestAlpha << std::endl;
        //MPI_Allreduce(MPI_IN_PLACE, &bestAlpha, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
        //bestAlpha /= 1.0*totalMPIs;
        MPI_Bcast( &bestAlpha, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        std::cout << "MPIid" << MPIid << " has bestAlpha = " << bestAlpha << " after MPI_Allreduce" << std::endl;
#endif
        
        // ======= update the position
        tmpg = gammas;
        long_scalar_type changes = 0;
        for(int k=0; k<gammas.size(); k++){
            tmpg[k] += bestAlpha*sn[k];
            changes += bestAlpha*sn[k]*bestAlpha*sn[k];
        }
        changes = std::sqrt(changes);
        gammas = tmpg;
//#ifdef RUNMPI
//        MPI_Allreduce(MPI_IN_PLACE, &gammas[0], gammas.size(), MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
//        for(int ss=0; ss<gammas.size(); ss++){
//            gammas[ss] /= 1.0*totalMPIs;
//        }
//#endif
        // ======= update the position
        
        currentTF = tf.targetFunction(gammas);
        if(MPIid==rootMPIid){
            std::cout << std::setprecision(10);
            std::cout << "bestAlpha = " << bestAlpha << std::endl;
            std::cout << "tf = " << currentTF << " cg it " << it << ":\t" << tf.currentPropertiesString() << std::endl;
            if(outLogFile.is_open()){
                outLogFile << currentTF << "\t" << tf.currentPropertiesNumbersOnly();
                outLogFile.flush();
                if(outLogFile.bad()){
                    std::cout << "couldn't write to log file" << std::endl;
                }
            }else{
                std::cout << "log file is not open, can not write" << std::endl;
            }
            if(outGammasLogFile.is_open()){
                for(int iig=0; iig<gammas.size(); iig++){
                    outGammasLogFile << gammas[iig] << "\t";
                }
                outGammasLogFile << std::endl;
                outGammasLogFile.flush();
                if(outGammasLogFile.bad()){
                    std::cout << "couldn't write to gammas log file" << std::endl;
                }
            }else{
                std::cout << "gammas log file is not open, can not write" << std::endl;
            }
        }
        
        if(currentTF<minimalTargetFunctionSoFar){
            minimalTargetFunctionSoFar = currentTF;
            saveBestTagretFunctionAndGammasToFile(minimalTargetFunctionSoFar, gammas); // every MPI to make sure they all got same res
            if(MPIid==rootMPIid){
                std::cout << "best tf = " << minimalTargetFunctionSoFar << ":\t" << tf.currentPropertiesString() << std::endl;
                saveStringToFile(tf.currentPropertiesString(true),"bestTFProperties.txt");
                saveStringToFile(tf.currentGapsString(), "gaps.txt");
            }
        }
        
        if(MPIid==rootMPIid){
            std::cout << "finished conjugate iteration " << it << std::endl;
        }
        
        if(changes<conjGradTolerance){
            if(nochangesCounter==gammas.size()){
                std::cout << "I see no changes, break" << std::endl;
                break;
            }else{
                resetDirFlag = true;
            }
            nochangesCounter++;
        }else{
            nochangesCounter = 0;
        }
        
        dxnm1 = dxn;
        dxnm1_length = dxn_length;
        snm1 = sn;
        
    } // for(int it=0; it<maxConjGradIterations; it++){
    // ======= conjugate gradient iterations
    if(MPIid==rootMPIid){
        std::cout << "time for " << maxConjGradIterations << " conjugate Gradient iterations: " << (MPI_Wtime()-conjugateGradientItStart) << " seconds" << std::endl;
        outLogFile.close();
        outGammasLogFile.close();
    }
    
    return gammas;
    
}

// https://en.wikipedia.org/wiki/Golden-section_search
// idea: no matter which of the new smaller intervals you choose they should be of equal length
template <class TargetFuncT>
typename ConjugateGradientOptimisationMethod<TargetFuncT>::scalar_type ConjugateGradientOptimisationMethod<TargetFuncT>::goldenSectionLineSearch(const std::vector<scalar_type>& gammas0, scalar_type f0, const std::vector<long_scalar_type>& direction, TargetFuncT& tf) const{
    
    const scalar_type MAXDGAMMA = 0.5; // pps are all less or equal to 1. doesn't make sense to shange them by more than 1.
    
    int MPIid = 0;
    int totalMPIs;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
    MPI_Comm_size(MPI_COMM_WORLD,&totalMPIs);
#endif
    
    //const scalar_type gr = (1.0+std::sqrt(5.0))/2.0; // golden ratio
    
    int maxSearchIterationsSmall = 16;
    int maxSearchIterationsFull = 19;
    //const scalar_type tenToMinusEleven = 1e-11;
    const scalar_type ftol = 1e-13;
    const scalar_type xtol = 1e-14;

    // =======  (fixed values)
    scalar_type alphas[5] = {2*1e-9, 1e-7, 1e-5, 0.1, 1.0};
    int nalphas = 5;
    std::vector<scalar_type> linSearchEs(nalphas,100500);
    scalar_type minE = f0;
    int imin = -100500;
    scalar_type minFixedE = 100500;
    int ifmin = -100500;
    bool couldLowerTFUsingFixedAlfas = false;
    for(int i=0; i<nalphas; i++){
        std::vector<scalar_type> tmpg = gammas0;
        bool tooLargeDGamma = false;
        for(int k=0; k<gammas0.size(); k++){
            tmpg[k] += alphas[i]*direction[k];
            if(alphas[i]*direction[k] > MAXDGAMMA){
                tooLargeDGamma = true;
            }
            if( isnan(tmpg[k]) ){
                std::cout << "MPI" << MPIid <<  " if( isnan(tmpg[k]) ). k = " << k << " tmpg[k] = " << tmpg[k] << " alphas[i] = " << alphas[i] << " direction[k] = " << direction[k] << std::endl;
                tooLargeDGamma = true;
            }
        }
        if(tooLargeDGamma){
            std::cout << "MPI" << MPIid << ": disregarding alphas[" << i << "] = " << alphas[i] << " as it leads to dgamma>MAXDGAMMA" << std::endl;
            continue; // avoid calculating tf, ED might fail
        }
        linSearchEs[i] = tf.targetFunction(tmpg);
        if(linSearchEs[i]<minE){
            minE = linSearchEs[i];
            imin = i;
            couldLowerTFUsingFixedAlfas = true;
            if(MPIid==rootMPIid){
                std::cout << "fixed alpha worked = " << alphas[i] << " TF = " << linSearchEs[i] << std::endl;
            }
        }
        if(linSearchEs[i]<minFixedE){
            minFixedE = linSearchEs[i];
            ifmin = i;
        }
    }
    // =======  (fixed values)
    
    scalar_type a = 0;
    scalar_type b = 0;
    // ======= set a and b to enclose the best alpha just found ^
    if(couldLowerTFUsingFixedAlfas){ // good, one of the fixed alphas worked
        if(imin>0){ // not the first
            a = alphas[imin-1];
        }else{ // if first
            a = 0;
        }
        if(imin<(nalphas-1)){ // not the last
            b = alphas[imin+1];
        }else{
            b = alphas[nalphas-1];
            std::cout << "consider increasing max alpha if this happens often" << std::endl;
        }
    }else{ // none worked
        a = 0;
        if((ifmin>0)&&(ifmin<(nalphas-1))){
            b = alphas[ifmin+1];
        }else{
            b = alphas[nalphas-1];
        }
    }
    // ======= set a and b to enclose the best alpha just found ^
    
    scalar_type c;
    scalar_type d;
    scalar_type fc;
    scalar_type fd = f0; // to ensure it is not less than f0
    std::vector<scalar_type> gammasc;
    std::vector<scalar_type> gammasd;
    // inside the for loop is the normal initialisation of golden section. But move b towards a if neither fc nor fd improve f0 rendering pre-requirements of golden section false.
    int estimatedMaxNumOfMovings = static_cast<int>( ceil( log( (b-a)/2e-9 ) / loggr_ ) );
    int maxMovingLeftSteps = std::max(maxSearchIterationsSmall,std::min(100,estimatedMaxNumOfMovings));
    std::cout << "estimatedMaxNumOfMovings = " << estimatedMaxNumOfMovings << " maxMovingLeftSteps = " << maxMovingLeftSteps << std::endl;
    for(int ir=1; ir<=maxMovingLeftSteps; ir++){
        c = b - (b - a) / gr_;
        d = a + (b - a) / gr_;
 #ifdef RUNMPI
        MPI_Bcast( &a, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &b, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &c, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &d, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
        if( (a>b)||(c>d)){
            std::cout << "MPIid" << MPIid << ": (a>b)||(c>d), must not happen, exit(89), a = " << a << " b = " << b << " c = " << c << " d = " << d << std::endl;
            exit(89);
        }

        gammasc = gammas0;
        bool tooLargeDGamma = false;
        for(int k=0; k<gammas0.size(); k++){
            gammasc[k] += c*direction[k];
            if(c*direction[k] > MAXDGAMMA){
                tooLargeDGamma = true;
            }
            if( isnan(gammasc[k]) ){
                std::cout << "MPI" << MPIid <<  " if( isnan(tmpg[k]) ). k = " << k << " gammasc[k] = " << gammasc[k] << " c = " << c << " direction[k] = " << direction[k] << std::endl;
                tooLargeDGamma = true;
            }
        }
        if(tooLargeDGamma){
            std::cout << "MPIid" << MPIid << " skipping too large dGamma, moving further left without evaluating tf" << std::endl;
            b = c;
            if(ir==maxMovingLeftSteps){ // this was going to be the last moving left step
                if(maxMovingLeftSteps<100){ // to avoid potential infinite loop
                    maxMovingLeftSteps++;
                    std::cout << "MPIid" << MPIid << " had to increase the max allowed num of moving left steps" << std::endl;
                }
            }
            continue;
        }
        fc = tf.targetFunction(gammasc);
        
#ifdef RUNMPI
        MPI_Bcast( &fc, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif

        // move towards smaller alpha until either fc or fd improves f0
        if( (fc<f0) || b<1e-8 || fabs(b-a)<xtol ){
            break;
        }else if(ir<maxMovingLeftSteps){ // don't do b=c on the last step
            std::cout << "MPIid" << MPIid <<" fc = " << fc << " moving left, ir = " << ir << " a = " << a << " b = " << b << " c = " << c << " d = " << d << " new b = " << c << std::endl;
            b = c;
        }
    } // for(int ir=0; ir<5; ir++){
    gammasd = gammas0;
    for(int k=0; k<gammas0.size(); k++){
        gammasd[k] += d*direction[k];
    }
    fd = tf.targetFunction(gammasd);
#ifdef RUNMPI
    MPI_Bcast( &fd, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
        
    bool couldImproveDividingBy2 = false;
    if((fc<minE)||(fd<minE)){
        couldImproveDividingBy2 = true;
    }
    
    int maxSearchIterations = couldLowerTFUsingFixedAlfas ? maxSearchIterationsSmall : maxSearchIterationsFull;
    for(int l=0; l<maxSearchIterations; l++){
        
        // ========== termination condition
        if( (fabs(fc-fd)<ftol) || (fabs(a-b)<xtol) ){
            std::cout << "MPIid" << MPIid << " reached ftol or xtol after " << l << " iterations, breaking" << std::endl;
            break;
        }
        // ========== termination condition
        
        bool goLeft = (fc < fd);
        
        scalar_type effectiveFc = fc;
        scalar_type effectiveFd = fd;
        if(couldLowerTFUsingFixedAlfas){
            // V if there is a point on the left interval with value lower than fc, use that value instead!
            // this will make it choose the correct interval even if there happen to be bumps at points c or d.
            if( (a<alphas[imin]) && (alphas[imin]<c) && (linSearchEs[imin]<fc) ){
                effectiveFc = linSearchEs[imin];
            }
            // V if there is a point on the right interval with value higher than fc, use that value instead!
            if( (d<alphas[imin]) && (alphas[imin]<b) && (linSearchEs[imin]<fd) ){
                effectiveFd = linSearchEs[imin];
            }
            // this ^ will prevent the situation when interval a-b is too big and due to high values of fc and fd the known low-E point linSearchEs[imin] is thrown out
        } // if(couldLowerTFUsingFixedAlfas){
        
        if( effectiveFc < effectiveFd ){
            b = d;
            d = c;
            fd = fc;
            c = b - (b - a) / gr_;
#ifdef RUNMPI
            MPI_Bcast( &c, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
            gammasc = gammas0;
            for(int k=0; k<gammas0.size(); k++){
                gammasc[k] += c*direction[k];
            }
            fc = tf.targetFunction(gammasc);
        }else{
            a = c;
            c = d;
            fc = fd;
            d = a + (b - a) / gr_;
#ifdef RUNMPI
            MPI_Bcast( &d, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
            gammasd = gammas0;
            for(int k=0; k<gammas0.size(); k++){
                gammasd[k] += d*direction[k];
            }
            fd = tf.targetFunction(gammasd);
        }
#ifdef RUNMPI
        MPI_Bcast( &a, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &b, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &c, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
        MPI_Bcast( &d, 1, MPI_DOUBLE, rootMPIid, MPI_COMM_WORLD);
#endif
        if( (a>b)||(c>d)){
            std::cout << "MPIid" << MPIid << ": (a>b)||(c>d), must not happen, exit(89), a = " << a << " b = " << b << " c = " << c << " d = " << d << std::endl;
            exit(89);
        }
        
        if((fc<minE)||(fd<minE)){
            couldImproveDividingBy2 = true;
        }
        
        if(MPIid==rootMPIid){
            std::cout << "search it " << l << ", amin (a) = " << a << ", b = " << b << ", c = " << c << ", fc = " << fc << ", d = " << d << ", fd = " << fd << std::endl;
        }
    } // for(int l=0; l<maxSearchIterations; l++)
    
    if(couldLowerTFUsingFixedAlfas && (!couldImproveDividingBy2)){
        if(MPIid==rootMPIid){
            std::cout << "consider increasing the number of lin search iterations" << std::endl;
        }
        return  alphas[imin];
    }
    if( (!couldLowerTFUsingFixedAlfas) && (!couldImproveDividingBy2)){
        if(MPIid==rootMPIid){
            std::cout << "\n\n\n\n\n\n\n\n\n\n\n\n can not lower tf. going to worsen the results. consider including one smaller alphas.\n\n\n\n\n" << std::endl;
        }
    }
    
    if(fc<fd){
        return c;
    }else{
        return d;
    }
}

template <class TargetFuncT>
typename ConjugateGradientOptimisationMethod<TargetFuncT>::scalar_type ConjugateGradientOptimisationMethod<TargetFuncT>::conjGradientStepSizeLineSearch(const std::vector<scalar_type>& gammas0, const std::vector<long_scalar_type>& direction, TargetFuncT& tf) const{
    
    int MPIid = 0;
    int totalMPIs;
    const int rootMPIid = 0;
#ifdef RUNMPI
    MPI_Comm_rank(MPI_COMM_WORLD,&MPIid);
    MPI_Comm_size(MPI_COMM_WORLD,&totalMPIs);
#endif
    
    scalar_type alphas[4] = {2*1e-9, 0.000001, 0.0001, 0.2};
    int nalphas = 4;
    int maxSearchIterationsSmall = 15;
    int maxSearchIterationsFull = 20;
    const scalar_type tenToMinusFifteen = 0.000000000000001;
    const scalar_type tenToMinusEleven = 1e-11;
    scalar_type amin = tenToMinusEleven;
    scalar_type amax = 0.2; // will always be set below, shouldn't matter
    long_scalar_type linSearchTolerance = 1e-13;
    
    // =======  (fixed values)
    std::vector< long_scalar_type > linSearchEs(nalphas,100500);
    long_scalar_type minE = tf.targetFunction(gammas0);
    int imin = -100500;
    bool couldLowerTFUsingFixedAlfas = false;
    for(int i=0; i<nalphas; i++){
        std::vector<scalar_type> tmpg = gammas0;
        for(int k=0; k<gammas0.size(); k++){
            tmpg[k] += alphas[i]*direction[k];
        }
        linSearchEs[i] = tf.targetFunction(tmpg);
        if(linSearchEs[i]<minE){
            minE = linSearchEs[i];
            imin = i;
            couldLowerTFUsingFixedAlfas = true;
#ifndef DEBUGMODE
            if(MPIid==rootMPIid){
                std::cout << "fixed alpha worked = " << alphas[i] << " TF = " << linSearchEs[i] << std::endl;
            }
#else
            std::cout << "MPIid" << MPIid << ": fixed alpha worked = " << alphas[i] << " TF = " << linSearchEs[i] << std::endl;
#endif
        }
    }
    // =======  (fixed values)
    
    // ======= set amin and amax to enclose the best alpha just found ^
    if(couldLowerTFUsingFixedAlfas){ // good, one of the fixed alphas worked
        if(imin>0){ // not the first
            amin = alphas[imin-1];
        }else{ // if first
            amin = tenToMinusEleven;
        }
        if(imin<(nalphas-1)){ // not the last
            amax = alphas[imin+1];
        }else{
            amax = alphas[nalphas-1]*1.1;
            std::cout << "consider increasing max alpha if this happens often" << std::endl;
        }
    }else{ // none worked
        amin = tenToMinusEleven;
        amax = alphas[nalphas-1];
    }
    // ======= set amin and amax to enclose the best alpha just found ^
    
    // ======= (division by 2)
    std::vector<scalar_type> tmpgmin = gammas0;
    std::vector<scalar_type> tmpgmax = gammas0;
    for(int k=0; k<gammas0.size(); k++){
        tmpgmin[k] += amin*direction[k];
        tmpgmax[k] += amax*direction[k];
    }
    long_scalar_type emid;
    scalar_type amid;
    long_scalar_type emin = tf.targetFunction(tmpgmin);
    long_scalar_type emax = tf.targetFunction(tmpgmax);
    bool couldImproveDividingBy2 = false;
    int maxSearchIterations = couldLowerTFUsingFixedAlfas ? maxSearchIterationsSmall : maxSearchIterationsFull;
    for(int l=0; l<maxSearchIterations; l++){
        
        amid = 0.5*(amin+amax);

        std::vector<scalar_type> tmpgmid = gammas0;
        for(int k=0; k<gammas0.size(); k++){
            tmpgmid[k] += amid*direction[k];
        }
        emid = tf.targetFunction(tmpgmid);
        
        if((emin<minE)||(emax<minE)||(emid<minE)){
            couldImproveDividingBy2 = true;
        }
        
        if(emin<=emax){
            amax = amid;
            emax = emid;
        }else{
            amin = amid;
            emin = emid;
        }
        
        if(fabs(emin-emax)<linSearchTolerance){
            std::cout << "linSearchTolerance (" << linSearchTolerance << ") reached after " << l << " lin search iterations. break. amid = " << amid << std::endl;
            break;
        }
        if(MPIid==rootMPIid){
            std::cout << "search it " << l << ", amin = " << amin << ", emin = " << emin << ", amid = " << amid << ", emid = " << emid << ", amax = " << amax << ", emax = " << emax << std::endl;
        }
    }
    // =======  (division by 2)
    
    scalar_type bestAlpha;
    long_scalar_type fres;
    
    if(couldLowerTFUsingFixedAlfas){
        if(couldImproveDividingBy2){
            if(emax<emin){
                bestAlpha = amax;
                fres = emax;
            }else{
                bestAlpha = amin;
                fres = emin;
            }
        }else{
            if(MPIid==rootMPIid){
                std::cout << "consider increasing the number of lin search iterations" << std::endl;
            }
            bestAlpha =  alphas[imin];
            fres = linSearchEs[imin];
        }
    }else{// if(couldLowerTFUsingFixedAlfas){
        if(!couldImproveDividingBy2){
            if(MPIid==rootMPIid){
                std::cout << "\n\n\n\n\n\n\n\n\n\n\n\n can not lower tf. going to worsen the results. consider including one smaller alphas.\n\n\n\n\n" << std::endl;
            }
            //bestAlpha = tenToMinusFifteen;
            //fres = -100500;
        }
        if(emax<emin){
            bestAlpha = amax;
            fres = emax;
        }else{
            bestAlpha = amin;
            fres = emin;
        }
    }
#ifdef DEBUGMODE
    std::cout << "MPIid" << MPIid << "couldLowerTFUsingFixedAlfas = " << couldLowerTFUsingFixedAlfas << ", couldImproveDividingBy2 = " << couldImproveDividingBy2 << ", bestAlpha = " << bestAlpha << ", resulting new tf: " << fres << std::endl;
#else
    if(MPIid==rootMPIid){
        std::cout << "couldLowerTFUsingFixedAlfas = " << couldLowerTFUsingFixedAlfas << ", couldImproveDividingBy2 = " << couldImproveDividingBy2 << ", bestAlpha = " << bestAlpha << ", resulting new tf: " << fres << std::endl;
    }
#endif
    
//    if(minE<emid){
//        bestAlpha = alphas[imin];
//        //f0 = minE;
//
//    }else{
//        bestAlpha = amid;
//        //f0 = emid;
//    }
    
    return bestAlpha;
}

int inline readFQHEOptimisationParams(double& weightForOverlap, double& weightForGSEnergy, double& weightForGap, double& weightForExtrGap, double& weightForGammasDeviation, double& weightForL, double& weightForLinearModelError, double& weightForEnVariance){
    int rc = 0;
    std::ifstream inFile("paramsForOptimisation");
    if (inFile.is_open()){
        std::string str;
        inFile >> weightForOverlap; getline(inFile, str);
        inFile >> weightForGSEnergy; getline(inFile, str);
        inFile >> weightForGap; getline(inFile, str);
        inFile >> weightForExtrGap; getline(inFile, str);
        inFile >> weightForGammasDeviation; getline(inFile, str);
        inFile >> weightForL; getline(inFile, str);
        inFile >> weightForLinearModelError; getline(inFile, str);
        inFile >> weightForEnVariance; getline(inFile, str);
        if(inFile.bad()){
            std::cout << "\n Error reading paramsForOptimisation. Exit.\n";
            rc = -1;
        }
        
        std::cout << "Optimisation parameters read:" << std::endl;
        std::cout << "=============================" << std::endl;
        std::cout << "weightForOverlap = " << weightForOverlap << std::endl;
        std::cout << "weightForGSEnergy = " << weightForGSEnergy << std::endl;
        std::cout << "weightForGap = " << weightForGap << std::endl;
        std::cout << "weightForExtrGap = " << weightForExtrGap << std::endl;
        std::cout << "weightForGammasDeviation = " << weightForGammasDeviation << std::endl;
        std::cout << "weightForL = " << weightForL << std::endl;
        std::cout << "weightForLinearModelError = " << weightForLinearModelError << std::endl;
        std::cout << "weightForEnVariance = " << weightForEnVariance << std::endl;
        std::cout << "=============================" << std::endl << std::endl;
    }else{
        std::cout << "\n Couldn't open the paramsForOptimisation file. Exit.\n";
        rc = -1;
    }
    inFile.close();
    
    return rc;
}

#endif /* optimisationTOOLSKIRYL_h */

